Precision measurements of the scintillation pulse shape for low-energy recoils in liquid xenon

We present measurements of the scintillation pulse shape in liquid xenon for nuclear recoils (NR) and electronic recoils (ER) at electric fields of 0 to 0.5 kV/cm for energies $<$ 15 keV and $<$ 70 keV electron-equivalent, respectively. The average pulse shapes are well-described by an effective model with two exponential decay components, where both decay times are fit parameters. We find significant broadening of the pulse for ER due to delayed luminescence from the recombination process. In addition to the effective model, we fit a model describing the recombination luminescence for ER at zero field and obtain good agreement. We estimate the best performance of a combined S2/S1 and pulse shape ER/NR discrimination and show that even with 2 ns time resolution, the improvement over S2/S1 discrimination alone is marginal, so that pulse shape discrimination will likely not be useful for future dual-phase liquid xenon experiments looking for elastic dark matter recoil interactions.

==> anc/fig10_data.txt <==
e	de	tr	dtr+	dtr-	eta	deta+	deta-	f_r	df_r+	df_r-	fs_r	dfs_r+	dfs_r-	
15.189	2.949	29.000	6.948	9.658	0.750	0.179	0.316	0.475	0.011	0.027	0.750	0.169	0.262	
24.936	2.777	25.000	5.177	4.219	0.750	0.156	0.156	0.600	0.012	0.012	0.650	0.154	0.106	
34.855	2.920	31.000	6.443	13.620	0.950	0.050	0.463	0.675	0.027	0.011	0.800	0.162	0.341	
45.073	2.891	16.000	4.554	2.177	0.400	0.227	0.107	0.700	0.006	0.006	0.350	0.113	0.053	



==> anc/fig9_data.txt <==
ER 0.5 kV/cm
e	de	t3	dt3+	dt3-	fs	dfs+	dfs-	t1	dt1+	dt1-	
3.564	0.863	22.250	0.466	0.466	0.180	0.015	0.015	2.250	0.616	0.616	
7.553	1.438	23.500	0.403	0.403	0.175	0.008	0.008	1.750	0.441	0.441	
15.095	2.853	25.000	0.178	0.178	0.180	0.004	0.004	2.750	0.267	0.267	
25.318	2.901	25.000	0.199	0.199	0.165	0.004	0.004	3.250	0.368	0.368	
39.487	5.899	25.750	0.207	0.207	0.155	0.006	0.006	4.000	0.256	0.256	
60.306	5.775	25.250	0.133	0.133	0.130	0.004	0.004	4.000	0.168	0.168	

NR 0.5 kV/cm
e	de	t3	dt3+	dt3-	fs	dfs+	dfs-	t1	dt1+	dt1-	
3.234	0.857	21.250	0.225	0.225	0.205	0.007	0.007	1.000	0.314	0.314	
7.270	1.441	21.500	0.161	0.161	0.220	0.008	0.008	1.500	0.226	0.226	
12.143	1.414	21.750	0.182	0.182	0.245	0.005	0.005	2.250	0.428	0.428	

ER 0.1 kV/cm
e	de	t3	dt3+	dt3-	fs	dfs+	dfs-	t1	dt1+	dt1-	
3.579	0.872	23.000	0.710	0.710	0.195	0.018	0.018	1.750	0.805	0.805	
7.532	1.414	24.000	0.372	0.372	0.150	0.012	0.012	2.000	0.634	0.634	
14.856	2.839	24.500	0.230	0.230	0.120	0.008	0.008	2.000	0.312	0.312	
25.598	2.750	25.500	0.227	0.227	0.085	0.009	0.009	3.500	0.335	0.335	
39.520	5.953	26.250	0.064	0.064	0.045	0.005	0.005	2.500	0.453	0.453	
59.102	5.141	27.250	0.032	0.032	0.050	0.009	0.009	0.250	0.727	0.727	

NR 0.1 kV/cm
e	de	t3	dt3+	dt3-	fs	dfs+	dfs-	t1	dt1+	dt1-	
3.279	0.860	22.250	0.374	0.374	0.255	0.011	0.011	2.500	0.253	0.253	
7.225	1.426	22.250	0.414	0.414	0.285	0.008	0.008	2.750	0.338	0.338	
12.081	1.356	23.250	0.328	0.328	0.310	0.009	0.009	3.250	0.337	0.337	

ER 0 kV/cm
e	de	t3	dt3+	dt3-	fs	dfs+	dfs-	t1	dt1+	dt1-	
15.189	2.949	30.250	0.266	0.266	0.125	0.005	0.005	3.000	0.428	0.428	
24.936	2.777	31.250	0.205	0.205	0.085	0.004	0.004	2.500	0.487	0.487	
34.855	2.920	32.250	0.210	0.210	0.050	0.006	0.006	3.000	0.480	0.480	
45.073	2.891	33.250	0.174	0.174	0.040	0.007	0.007	1.250	0.452	0.452	


